Two-loop matching of renormalizable operators: general considerations and applications

Low-energy effective field theories (EFT) encode information about the physics at high energies--i.e., the high-energy theory (HET). To extract this information the EFT and the HET have to be matched to each other. At the one-loop level, general results for the matching of renormalizable operators have already been obtained in the literature. In the present paper, we take a step towards a better understanding of renormalizable operator matching at the two-loop level: Focusing on the diagrammatic method, we discuss in detail the various contributions to two-loop matching conditions and compare different approaches to derive them. Moreover, we discuss which observables are best suited for the derivation of matching conditions. As a concrete application, we calculate the $\mathcal{O}\left(\alpha_t \alpha_s \right)$ and $\mathcal{O} \left(\alpha_t^2 \right)$ matching conditions of the scalar four-point couplings between the Standard Model (SM) and the Two-Higgs-Doublet Model (THDM) as well as the THDM and the Minimal Supersymmetric Standard Model (MSSM). We use the derived formulas to improve the prediction of the SM-like Higgs mass in the MSSM using the THDM as EFT.

==> anc/README.txt <==
The ancillary files include the following files:

- 2L threshold corrections to lambda1...lambda7
  - dlam_atas_thdm_nondeg.m -> threshold corrections of O(gt^4 g3^2)
  - dlam_atat_thdm.m	      -> threshold corrections of O(gt^6)

The files contain Mathematica expressions which are lists
consisting of seven elements: {lambda1, ..., lambda7}

The expressions can directly be accessed by
<< dlam_atat_thdm.m
or
<< dlam_atas_thdm.m

We use the same notations as in the ancillary files of the paper 2009.07572.
Namely, the following variables are used:

MSQ      -> 3rd generation left-handed sfermion soft SUSY-breaking parameter
MSU      -> 3rd generation up-type sfermion soft SUSY-breaking parameter
MA0      -> mass of A boson (can be replaced by mass of H+- boson
                             in CP-violating case)
Q        -> matching scale (Q = Sqrt[MSQ*MSU] in the paper)
refscale -> reference scale used for normalization. The result does not depend on
	    the choice of this scale, however, setting it to some characteristic scale
	    of the scenario (i.e. to MSQ) may improve the numerical stability.

AtAbs    -> absolute value of trilinear stop soft SUSY-breaking parameter At
pAt      -> phase of trilinear stop soft SUSY-breaking parameter
EAt	     -> Exp[I*pAt]
EAtC	   -> Exp[-I*pAt]

MGl      -> gluino mass
pM3      -> phase of gluino mass parameter M3
EMGl	   -> Exp[I*pM3]
EMGlC	   -> Exp[-I*pM3]

MMUE     -> absolute value of Higgsino mass parameter
pMUE     -> phase of Higgsino mass parameter
EMUE	   -> Exp[I*pMUE]
EMUEC	   -> Exp[-I*pMUE]

Note: For O(gt^6) corrections we assumed MSQ = MSU and also kept the full
dependence on MA0 (see details in Sec.3.3.3).

All other variables can be expressed in terms of the above listed variables
using the replacement rules defined in ReplRules.m.

The loop function Phi is defined on page 30
of https://arxiv.org/pdf/0907.4682.pdf .

The numerical implementation is included in ReplRules.m.


==> anc/ReplRules.m <==
FuncRepl = {LQ2 -> Log[rQ2], LSQ2 -> Log[rSQ2], LSU2 -> Log[rSU2], 
     LMUE2 -> Log[rMUE2], LG2 -> Log[rG2], LA02 -> Log[rA02], 
     Li21m[x_] :> PolyLog[2, 1 - x], rDen[x_, y_, z_] :> 
      x^4 + y^4 + z^4 - 2*(x^2*y^2 + x^2*z^2 + y^2*z^2)}
 
MassRepl = {refscale2 -> refscale^2, rQ -> Q/refscale, rG -> MGl/refscale, 
     rG2 -> MGl^2/refscale^2, rSQ -> MSQ/refscale, rSU -> MSU/refscale, 
     rMUE -> MMUE/refscale, rA0 -> MA0/refscale, rQ2 -> Q^2/refscale^2, 
     rSQ2 -> MSQ^2/refscale^2, rSU2 -> MSU^2/refscale^2, 
     rMUE2 -> MMUE^2/refscale^2, rA02 -> MA0^2/refscale^2, 
     xSQU2 -> rSQ2 - rSU2, xSUG2 -> -rG2 + rSU2, xSQG2 -> -rG2 + rSQ2, 
     xSQM2 -> -rMUE2 + rSQ2}
 
TrigRepl = {C2B -> (1 - TB^2)/(1 + TB^2), CB2 -> (1 + TB^2)^(-1), 
     S2B -> (2*TB)/(1 + TB^2), SB2 -> TB^2/(1 + TB^2)}
 
Phi[(x_)?NumberQ, (y_)?NumberQ, (z_)?NumberQ] := 
    Module[{u, v, xp, xm, Lam, PhiTemp}, u[x1_, y1_, z1_] := x1/z1; 
      v[x1_, y1_, z1_] := y1/z1; Lam[x1_, y1_, z1_] := 
       Sqrt[(1 - u[x1, y1, z1] - v[x1, y1, z1])^2 - 4*u[x1, y1, z1]*
          v[x1, y1, z1]]; xp[x1_, y1_, z1_] := 
       (1/2)*(1 + (u[x1, y1, z1] - v[x1, y1, z1]) - Lam[x1, y1, z1]); 
      xm[x1_, y1_, z1_] := (1/2)*(1 - (u[x1, y1, z1] - v[x1, y1, z1]) - 
         Lam[x1, y1, z1]); PhiTemp[x1_, y1_, z1_] := (1/Lam[x1, y1, z1])*
        (2*Log[xp[x1, y1, z1]]*Log[xm[x1, y1, z1]] - Log[u[x1, y1, z1]]*
          Log[v[x1, y1, z1]] - 2*(PolyLog[2, xp[x1, y1, z1]] + 
           PolyLog[2, xm[x1, y1, z1]]) + Pi^2/3); 
      N[Piecewise[{{PhiTemp[x, y, z], x <= z && y <= z}, 
         {(z/x)*PhiTemp[z, y, x], z <= x && y <= x}}, 
        (z/y)*PhiTemp[z, x, y]]]]


==> anc/dlam_atas_thdm.m <==
{(16*g3^2*gt^4*k^2*rMUE2^2*(4*(LSQ2 - LSU2)^2*rSQ2^2 - 
    (LSQ2 - LSU2)*((12 + 6*LQ2 + LSQ2 - 7*LSU2)*rSQ2 - 
      (2*(1 + LQ2) - LSQ2 - LSU2)*xSQG2)*xSQU2 + 
    (((8 - 2*LG2 + 6*LQ2)*rSQ2 + (LSQ2*(3 + 2*LQ2 - 2*LSU2) - 
          (7 + 2*LQ2 - 2*LSU2)*LSU2)*rSU2 - 2*(1 - LG2 + LQ2)*xSQG2)*
       xSQU2^2 - (((7 - LG2 + 5*LQ2)*rSQ2 - (1 - LG2 + LQ2)*xSQG2)*xSQU2^3)/
       rSQ2)/rSU2 - (2*xSQG2 - xSQU2)*xSQU2*(Li21m[rG2/rSQ2] - 
      Li21m[rG2/rSU2])))/xSQU2^4, 
 (8*g3^2*gt^4*k^2*(-2*xSQG2*xSUG2*(AtAbs^2*refscale^2*xSQU2^2*
       (rSQ2*rSU2*(2*LSQ2*(rSQ2 - (3 + 2*LQ2 - LSU2)*xSQG2)*xSQU2 + 
          xSQG2*(2*(LSQ2 - LSU2)^2*rSQ2 + (LSQ2^2 - 3*LSU2^2)*xSQU2))*xSUG2 - 
        2*xSQU2*(LSU2*rSQ2*rSU2*xSQG2*(rSU2 - (3 + 2*LQ2)*xSUG2) - 
          rG2*xSQU2*((1 + LQ2)*xSQG2*xSUG2 + LG2*rG2*(rSQ2 + xSUG2)))) - 
      (EAtC*EMGl + EAt*EMGlC)*refscale*rG*rSQ2*rSU2*xSQU2*
       (-2*AtAbs*refscale^2*xSQU2^2*(xSUG2*((LSQ2 - LSU2)*xSQG2 + 
            2*rG2*Li21m[rG2/rSQ2]) + rG2*(-(LG2*LQ2*xSQU2) - 
            (LG2 + LQ2 - LSQ2)*LSQ2*xSUG2 + xSQG2*((LG2 + LQ2 - LSU2)*LSU2 - 
              2*Li21m[rG2/rSU2]))) + AtAbs^3*xSQG2*xSUG2*
         (2*(LSQ2 - LSU2)*(2*(2 - LG2 + LQ2)*rSQ2 + (2*LG2 - LSQ2 - LSU2)*
             xSQG2) - (4 + 2*LQ2 - LSQ2 - LSU2)*(2 + LSQ2 - LSU2)*xSQU2 - 
          2*(2*xSQG2 - xSQU2)*(Li21m[rG2/rSQ2] - Li21m[rG2/rSU2])))) + 
    2*AtAbs^4*xSQG2^2*xSUG2^2*
     (-(((7 - LG2 + 5*LQ2)*rSQ2 - (1 - LG2 + LQ2)*xSQG2)*xSQU2^3) + 
      rSU2*(4*(LSQ2 - LSU2)^2*rSQ2^3 - (LSQ2 - LSU2)*rSQ2*
         ((12 + 6*LQ2 + LSQ2 - 7*LSU2)*rSQ2 - (2*(1 + LQ2) - LSQ2 - LSU2)*
           xSQG2)*xSQU2) + rSQ2*(((8 - 2*LG2 + 6*LQ2)*rSQ2 + 
          (LSQ2*(3 + 2*LQ2 - 2*LSU2) - (7 + 2*LQ2 - 2*LSU2)*LSU2)*rSU2 - 
          2*(1 - LG2 + LQ2)*xSQG2)*xSQU2^2 - rSU2*(2*xSQG2 - xSQU2)*xSQU2*
         (Li21m[rG2/rSQ2] - Li21m[rG2/rSU2]))) - 
    refscale^4*xSQU2^4*(xSQG2*(3*(1 + 2*LQ2)*rSQ2^2*rSU2^2 - 
        2*(1 + LQ2)*rG2*(4*rSQ2^2 + xSQG2^2 + rSQ2*(-2*xSQG2 - 3*xSQU2))*
         (2*rSQ2 - xSQU2) + rG2^2*((13 + 10*LQ2)*rSQ2*(rSQ2 - xSQU2) + 
          2*(1 + LQ2)*xSQU2^2))*xSUG2 + rSQ2*rSU2*
       ((2*LQ2^2*xSQG2^2 - (3 + 2*LQ2)*LSQ2*(rSQ2^2 - 2*rSQ2*xSQG2 + 
            2*xSQG2^2) + LSQ2^2*(2*rSQ2^2 - 4*rSQ2*xSQG2 + 3*xSQG2^2))*
         xSUG2^2 - LSU2*xSQG2^2*((6 + 4*LQ2 - 3*LSU2)*xSUG2^2 + 
          (3 + 2*LQ2 - 2*LSU2)*(rSQ2^2 - 2*rSQ2*xSQG2 + 
            xSQU2*(xSQU2 + 2*xSUG2)))) + 
      rG2^2*(LG2*(rSQ2*(2*((2*LQ2 - LSU2)*rSU2 - 2*xSQG2)*xSQG2^2 - 
            4*LQ2*rSU2*xSQG2*xSQU2 + (3*rSQ2 + 2*LQ2*rSU2 + 4*xSQG2)*
             xSQU2^2 - 3*xSQU2^3) + 6*rSQ2^2*xSQG2*xSUG2 - 
          2*(LSQ2*rSQ2*rSU2 - xSQG2*xSQU2)*xSUG2^2) + 
        4*rSQ2*rSU2*(xSUG2^2*Li21m[rG2/rSQ2] + xSQG2^2*Li21m[rG2/rSU2])))))/
  (refscale^4*rSQ2*rSU2*xSQG2^2*xSQU2^4*xSUG2^2), 
 (8*g3^2*gt^4*k^2*rMUE2*
   (xSQU2*(-(refscale^2*(((2*(1 + LQ2) - LSQ2)*LSQ2 - 2*LQ2*LSU2 + LSU2^2)*
          xSQG2*xSQU2 + xSQU2^2*(2*(4 - 2*LG2 + 3*LQ2) - 
           (2*(1 - LG2 + LQ2)*xSUG2)/rSU2) + 2*((LSQ2 - LSU2)^2*rSQ2^2 + 
           xSQU2*((LG2*rSU2*xSQU2 + (-((5 + 3*LQ2 - LSQ2)*LSQ2) - 2*LSU2^2)*
                rSQ2*xSUG2 - LSU2*(xSQG2^2 - 2*xSQU2^2 - rSQ2*(5*xSQG2 - 
                   6*xSQU2 + (3*LQ2 + LSQ2)*xSUG2)))/xSUG2 + 
             rG2*(Li21m[rG2/rSQ2] - Li21m[rG2/rSU2]))))) + 
      AtAbs*(EAtC*EMGl + EAt*EMGlC)*refscale*rG*
       (2*(LSQ2 - LSU2)*(2*(2 - LG2 + LQ2)*rSQ2 + (2*LG2 - LSQ2 - LSU2)*
           xSQG2) - (4 + 2*LQ2 - LSQ2 - LSU2)*(2 + LSQ2 - LSU2)*xSQU2 - 
        2*(2*xSQG2 - xSQU2)*(Li21m[rG2/rSQ2] - Li21m[rG2/rSU2]))) + 
    2*AtAbs^2*(4*(LSQ2 - LSU2)^2*rSQ2^2 - (LSQ2 - LSU2)*
       ((12 + 6*LQ2 + LSQ2 - 7*LSU2)*rSQ2 - (2*(1 + LQ2) - LSQ2 - LSU2)*
         xSQG2)*xSQU2 + (((8 - 2*LG2 + 6*LQ2)*rSQ2 + 
          (LSQ2*(3 + 2*LQ2 - 2*LSU2) - (7 + 2*LQ2 - 2*LSU2)*LSU2)*rSU2 - 
          2*(1 - LG2 + LQ2)*xSQG2)*xSQU2^2 - 
        (((7 - LG2 + 5*LQ2)*rSQ2 - (1 - LG2 + LQ2)*xSQG2)*xSQU2^3)/rSQ2)/
       rSU2 - (2*xSQG2 - xSQU2)*xSQU2*(Li21m[rG2/rSQ2] - Li21m[rG2/rSU2]))))/
  (refscale^2*xSQU2^4), (8*g3^2*gt^4*k^2*rMUE2*
   (xSQU2*(refscale^2*(LSQ2^2*(2*rSQ2^2 - xSQU2*(xSQG2 + xSQU2)) + 
        LSU2^2*(2*rSQ2^2 + xSQU2*(-6*rSQ2 + xSQG2 + 3*xSQU2)) - 
        2*LSQ2*(LSU2*(2*rSQ2^2 - 3*rSQ2*xSQU2 + xSQU2^2) - 
          xSQU2*(xSQG2 + 3*(1 + LQ2)*xSQU2 - (rSQ2*((5 + 3*LQ2)*xSQG2 + 
               xSQU2))/xSQG2 + LQ2*xSUG2)) + 
        2*(((LG2*rG2^2 + (4 + 3*LQ2)*rSQ2*xSQG2 - (1 + LQ2)*xSQG2^2)*xSQU2^2)/
           (rSQ2*xSQG2) + xSQU2*(LSU2*((5 + 3*LQ2)*rSU2 - (1 + LQ2)*xSUG2) + 
            rG2*(Li21m[rG2/rSQ2] - Li21m[rG2/rSU2])))) + 
      AtAbs*(EAtC*EMGl + EAt*EMGlC)*refscale*rG*
       (2*(LSQ2 - LSU2)*(2*(2 - LG2 + LQ2)*rSQ2 + (2*LG2 - LSQ2 - LSU2)*
           xSQG2) - (4 + 2*LQ2 - LSQ2 - LSU2)*(2 + LSQ2 - LSU2)*xSQU2 - 
        2*(2*xSQG2 - xSQU2)*(Li21m[rG2/rSQ2] - Li21m[rG2/rSU2]))) + 
    2*AtAbs^2*(4*(LSQ2 - LSU2)^2*rSQ2^2 - (LSQ2 - LSU2)*
       ((12 + 6*LQ2 + LSQ2 - 7*LSU2)*rSQ2 - (2*(1 + LQ2) - LSQ2 - LSU2)*
         xSQG2)*xSQU2 + (((8 - 2*LG2 + 6*LQ2)*rSQ2 + 
          (LSQ2*(3 + 2*LQ2 - 2*LSU2) - (7 + 2*LQ2 - 2*LSU2)*LSU2)*rSU2 - 
          2*(1 - LG2 + LQ2)*xSQG2)*xSQU2^2 - 
        (((7 - LG2 + 5*LQ2)*rSQ2 - (1 - LG2 + LQ2)*xSQG2)*xSQU2^3)/rSQ2)/
       rSU2 - (2*xSQG2 - xSQU2)*xSQU2*(Li21m[rG2/rSQ2] - Li21m[rG2/rSU2]))))/
  (refscale^2*xSQU2^4), (16*AtAbs*EAt*EMUE^2*g3^2*gt^4*k^2*rMUE2*
   (EMGl*refscale*rG*xSQU2*(2*(LSQ2 - LSU2)*(2*(2 - LG2 + LQ2)*rSQ2 + 
        (2*LG2 - LSQ2 - LSU2)*xSQG2) - (4 + 2*LQ2 - LSQ2 - LSU2)*
       (2 + LSQ2 - LSU2)*xSQU2 - 2*(2*xSQG2 - xSQU2)*(Li21m[rG2/rSQ2] - 
        Li21m[rG2/rSU2])) + AtAbs*EAt*(4*(LSQ2 - LSU2)^2*rSQ2^2 - 
      (LSQ2 - LSU2)*((12 + 6*LQ2 + LSQ2 - 7*LSU2)*rSQ2 - 
        (2*(1 + LQ2) - LSQ2 - LSU2)*xSQG2)*xSQU2 + 
      (((8 - 2*LG2 + 6*LQ2)*rSQ2 + (LSQ2*(3 + 2*LQ2 - 2*LSU2) - 
            (7 + 2*LQ2 - 2*LSU2)*LSU2)*rSU2 - 2*(1 - LG2 + LQ2)*xSQG2)*
         xSQU2^2 - (((7 - LG2 + 5*LQ2)*rSQ2 - (1 - LG2 + LQ2)*xSQG2)*xSQU2^3)/
         rSQ2)/rSU2 - (2*xSQG2 - xSQU2)*xSQU2*(Li21m[rG2/rSQ2] - 
        Li21m[rG2/rSU2]))))/(refscale^2*xSQU2^4), 
 (-8*EMUE*g3^2*gt^4*k^2*rMUE*rMUE2*
   (EMGl*refscale*rG*xSQU2*(2*(LSQ2 - LSU2)*(2*(2 - LG2 + LQ2)*rSQ2 + 
        (2*LG2 - LSQ2 - LSU2)*xSQG2) - (4 + 2*LQ2 - LSQ2 - LSU2)*
       (2 + LSQ2 - LSU2)*xSQU2 - 2*(2*xSQG2 - xSQU2)*(Li21m[rG2/rSQ2] - 
        Li21m[rG2/rSU2])) + 2*AtAbs*EAt*(4*(LSQ2 - LSU2)^2*rSQ2^2 - 
      (LSQ2 - LSU2)*((12 + 6*LQ2 + LSQ2 - 7*LSU2)*rSQ2 - 
        (2*(1 + LQ2) - LSQ2 - LSU2)*xSQG2)*xSQU2 + 
      (((8 - 2*LG2 + 6*LQ2)*rSQ2 + (LSQ2*(3 + 2*LQ2 - 2*LSU2) - 
            (7 + 2*LQ2 - 2*LSU2)*LSU2)*rSU2 - 2*(1 - LG2 + LQ2)*xSQG2)*
         xSQU2^2 - (((7 - LG2 + 5*LQ2)*rSQ2 - (1 - LG2 + LQ2)*xSQG2)*xSQU2^3)/
         rSQ2)/rSU2 - (2*xSQG2 - xSQU2)*xSQU2*(Li21m[rG2/rSQ2] - 
        Li21m[rG2/rSU2]))))/(refscale*xSQU2^4), 
 (8*EMUE*g3^2*gt^4*k^2*rMUE*
   (EAt*(AtAbs*refscale^2*xSQU2^2*
       (rSQ2*rSU2*(2*LSQ2*(rSQ2 - (3 + 2*LQ2 - LSU2)*xSQG2)*xSQU2 + 
          xSQG2*(2*(LSQ2 - LSU2)^2*rSQ2 + (LSQ2^2 - 3*LSU2^2)*xSQU2))*xSUG2 - 
        2*xSQU2*(LSU2*rSQ2*rSU2*xSQG2*(rSU2 - (3 + 2*LQ2)*xSUG2) - 
          rG2*xSQU2*((1 + LQ2)*xSQG2*xSUG2 + LG2*rG2*(rSQ2 + xSUG2)))) - 
      2*AtAbs^3*xSQG2*xSUG2*(-(((7 - LG2 + 5*LQ2)*rSQ2 - (1 - LG2 + LQ2)*
            xSQG2)*xSQU2^3) + rSU2*(4*(LSQ2 - LSU2)^2*rSQ2^3 - 
          (LSQ2 - LSU2)*rSQ2*((12 + 6*LQ2 + LSQ2 - 7*LSU2)*rSQ2 - 
            (2*(1 + LQ2) - LSQ2 - LSU2)*xSQG2)*xSQU2) + 
        rSQ2*(((8 - 2*LG2 + 6*LQ2)*rSQ2 + (LSQ2*(3 + 2*LQ2 - 2*LSU2) - 
              (7 + 2*LQ2 - 2*LSU2)*LSU2)*rSU2 - 2*(1 - LG2 + LQ2)*xSQG2)*
           xSQU2^2 - rSU2*(2*xSQG2 - xSQU2)*xSQU2*(Li21m[rG2/rSQ2] - 
            Li21m[rG2/rSU2])))) - refscale*rG*rSQ2*rSU2*xSQU2*
     (-2*EMGl*refscale^2*xSQU2^2*(xSUG2*((LSQ2 - LSU2)*xSQG2 + 
          2*rG2*Li21m[rG2/rSQ2]) + rG2*(-(LG2*LQ2*xSQU2) - 
          (LG2 + LQ2 - LSQ2)*LSQ2*xSUG2 + xSQG2*((LG2 + LQ2 - LSU2)*LSU2 - 
            2*Li21m[rG2/rSU2]))) + AtAbs^2*(2*EMGl + EAt^2*EMGlC)*xSQG2*xSUG2*
       (2*(LSQ2 - LSU2)*(2*(2 - LG2 + LQ2)*rSQ2 + (2*LG2 - LSQ2 - LSU2)*
           xSQG2) - (4 + 2*LQ2 - LSQ2 - LSU2)*(2 + LSQ2 - LSU2)*xSQU2 - 
        2*(2*xSQG2 - xSQU2)*(Li21m[rG2/rSQ2] - Li21m[rG2/rSU2])))))/
  (refscale^3*rSQ2*rSU2*xSQG2*xSQU2^4*xSUG2)}


==> anc/dlam_atat_thdm.m <==
{(-3*AtAbs*(EAt*EMUE + EAtC*EMUEC)*gt^6*k^2*rMUE*rMUE2^2*S2B*
    ((rA02 - 4*rSQ2)*rSQ2*(rA02^2 + 2*rA02*rSQ2 + 36*rSQ2^2) - 
     2*(LA02 - LSQ2)*(rA02 - rSQ2)*(rA02^3 - 10*rA02^2*rSQ2 + 
       30*rA02*rSQ2^2 + 36*rSQ2^3) + 24*rSQ2^2*(rA02^2 - rA02*rSQ2 + 
       3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2]))/(8*rA02*refscale*(rA02 - 4*rSQ2)^3*
    rSQ2^3) - (gt^6*k^2*rMUE2^2*
    ((6*(2*rA02*(rA02 - 4*rSQ2)^3*(LQ2*xSQM2^2*(CB2*rA02 - 5*rSQ2 + xSQM2) - 
           LMUE2*rMUE2^2*(rSQ2 + 2*xSQM2)) - 
         LSQ2*(72*rMUE2*rSQ2^4*SB2*xSQM2^2 - rA02^4*(2*rSQ2^3 + 
             (5 - C2B)*rSQ2*xSQM2^2 + (1 + C2B)*xSQM2^3) + 
           rA02^3*rSQ2*(24*rSQ2^3 + rSQ2*(59 - 11*CB2 + 11*SB2)*xSQM2^2 + 
             (13 + 11*CB2 - 11*SB2)*xSQM2^3) - 8*rA02^2*rSQ2^2*
            (2*rSQ2^3*(6 - 5*CB2 + 5*(C2B + SB2)) + rSQ2*(29 + 10*C2B - 15*
                CB2 + 15*SB2)*xSQM2^2 + (7 + 5*CB2 - 5*SB2)*xSQM2^3) + 
           2*rA02*rSQ2^3*(64*rSQ2^3 + rSQ2*(125 + 3*CB2 - 3*SB2)*xSQM2^2 + 
             (67 - 3*CB2 + 3*SB2)*xSQM2^3))) - 
       xSQM2*(6*LA02*((1 + C2B)*rA02^2*(rA02 - 4*rSQ2)^3 + 
           2*rMUE2*(rA02 - rSQ2)*(rA02^3 - 10*rA02^2*rSQ2 + 30*rA02*rSQ2^2 + 
             36*rSQ2^3)*SB2)*xSQM2 - (rA02 - 4*rSQ2)*
          (6*((1 + C2B)*rA02^4 + 36*rMUE2*rSQ2^3*SB2)*xSQM2 + 
           rA02^2*rSQ2*(96*rSQ2^2 + rSQ2*(275 + 93*CB2 - 93*SB2)*xSQM2 - 
             (131 - 3*CB2 + 3*SB2)*xSQM2^2) - 
           2*(rA02^3*(6*rSQ2^2*(1 - 4*CB2 + 4*(C2B + SB2)) + rSQ2*
                (35 + 24*CB2 - 24*SB2)*xSQM2 - 8*xSQM2^2) + 
             rA02*rSQ2^2*(96*rSQ2^2 + rSQ2*(173 + 3*CB2 - 3*SB2)*xSQM2 - 
               (125 + 3*CB2 - 3*SB2)*xSQM2^2)))))/(8*rSQ2^3*xSQM2^2) + 
     (18*rMUE2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*SB2*Phi[rA02, rSQ2, rSQ2])/
      rSQ2))/(rA02*(rA02 - 4*rSQ2)^3) + 
  (AtAbs^2*gt^6*k^2*rMUE2^2*(3*(31 - C2B + 48*LQ2 - 44*CB2*(LA02 - LSQ2) - 
       48*LSQ2)*rA02^3*rSQ2 + 432*(1 + C2B - CB2*(LA02 - LSQ2))*rSQ2^4 + 
     4*rA02*rSQ2^3*(107 - 27*C2B + 192*LQ2 + 6*CB2*(1 + 3*LA02 - 3*LSQ2) - 
       192*LSQ2 - 6*SB2) - 4*rA02^4*(2 + 3*LQ2 - 3*(CB2*LA02 + LSQ2*SB2)) - 
     rSQ2^2*(6*(63 - C2B + 96*LQ2 - 80*CB2*(LA02 - LSQ2) - 96*LSQ2)*rA02^2 + 
       144*CB2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2])))/
   (8*rA02*refscale^2*(rA02 - 4*rSQ2)^3*rSQ2^3), 
 (-9*AtAbs*(EAt*EMUE + EAtC*EMUEC)*gt^6*k^2*rMUE*S2B*
    ((1 - 3*LA02 + 3*LSQ2)*rA02 - 2*(2 - LA02 + LSQ2)*rSQ2 + 
     2*(rA02 + rSQ2)*Phi[rA02, rSQ2, rSQ2]))/(2*refscale*(rA02 - 4*rSQ2)*
    rSQ2) - (3*AtAbs^5*(EAt*EMUE + EAtC*EMUEC)*gt^6*k^2*rMUE*S2B*
    ((rA02 - 4*rSQ2)*rSQ2*(rA02^2 + 2*rA02*rSQ2 + 36*rSQ2^2) - 
     2*(LA02 - LSQ2)*(rA02 - rSQ2)*(rA02^3 - 10*rA02^2*rSQ2 + 
       30*rA02*rSQ2^2 + 36*rSQ2^3) + 24*rSQ2^2*(rA02^2 - rA02*rSQ2 + 
       3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2]))/(8*rA02*refscale^5*(rA02 - 4*rSQ2)^3*
    rSQ2^3) - (AtAbs^2*gt^6*k^2*
    ((3*(rA02 - 4*rSQ2)*(LA02*(CB2*(rA02 - 4*rSQ2)*(3*rA02^2 - 32*rA02*rSQ2 + 
             12*rSQ2^2) + rMUE2*(rA02 - 7*rSQ2)*(3*rA02 - 2*rSQ2)*SB2) + 
         LSQ2*(-(rSQ2*(rA02^2*(35 - 29*CB2 - 6*SB2) + 2*rSQ2^2*(208 - 
                24*CB2 + 7*SB2) - rA02*rSQ2*(208 - 92*CB2 + 23*SB2))) - 
           (2*(rA02 - 4*rSQ2)^2*rSQ2^2*(2*rSQ2 - xSQM2))/xSQM2^2 - 
           (3*CB2*rA02^2 + rSQ2*(-(rA02*(24 - 23*SB2)) + 2*rSQ2*
                (24 - 7*SB2)))*xSQM2)) - (3*(rA02 - 4*rSQ2)^2*
         (6*(1 + C2B)*rA02^2*xSQM2 - rA02*(16*rSQ2^2 + 
            rSQ2*(93 + 2*C2B + 35*CB2 - 35*SB2)*xSQM2 - (17 + C2B)*xSQM2^2) + 
          2*rSQ2*(32*rSQ2^2 + rSQ2*(133 + 31*CB2 - 31*SB2)*xSQM2 - 
            (29 + 7*CB2 - 7*SB2)*xSQM2^2)))/(4*xSQM2) + 
       (rA02 - 4*rSQ2)^3*((6*LMUE2*rMUE2^2*(2*rSQ2 + 3*xSQM2))/xSQM2^2 + 
         LQ2*(102*rSQ2 - 9*(CB2*rA02 + xSQM2))))/rSQ2^2 + 
     (6*(rA02 - 4*rSQ2)*(CB2*(rA02 - 4*rSQ2)*(7*rA02 + 6*rSQ2) + 
        rMUE2*(2*rA02 + 7*rSQ2)*SB2)*Phi[rA02, rSQ2, rSQ2])/rSQ2))/
   (refscale^2*(rA02 - 4*rSQ2)^3) - 
  (AtAbs^4*gt^6*k^2*
    (((3*rA02*(rA02 - 4*rSQ2)^3*(LQ2*xSQM2^2*(CB2*rA02 - 15*rSQ2 + xSQM2) - 
          LMUE2*rMUE2^2*(rSQ2 + 2*xSQM2)))/2 + 
       ((rA02 - 4*rSQ2)*xSQM2*((6*(1 + C2B)*rA02^4 + 216*rMUE2*rSQ2^3*SB2)*
            xSQM2 + rA02^2*rSQ2*(96*rSQ2^2 + rSQ2*(1031 + 177*CB2 - 177*SB2)*
              xSQM2 - (131 - 3*CB2 + 3*SB2)*xSQM2^2) - 
           2*(rA02^3*(6*rSQ2^2 + rSQ2*(74 + 21*CB2 - 21*SB2)*xSQM2 - 8*
                xSQM2^2) + rA02*rSQ2^2*(96*rSQ2^2 + rSQ2*(1061 + 219*CB2 - 
                 219*SB2)*xSQM2 - (125 + 3*CB2 - 3*SB2)*xSQM2^2))) - 
         12*(LA02*(CB2*rA02*(rA02 - 4*rSQ2)*(rA02^3 - 18*rA02^2*rSQ2 + 98*
                rA02*rSQ2^2 - 36*rSQ2^3) + rMUE2*(rA02 - rSQ2)*
              (rA02^3 - 10*rA02^2*rSQ2 + 30*rA02*rSQ2^2 + 36*rSQ2^3)*SB2)*
            xSQM2^2 + LSQ2*(36*rMUE2*rSQ2^4*SB2*xSQM2^2 - 
             rA02^4*(rSQ2^3 + rSQ2*(21 - 19*CB2 - 8*SB2)*xSQM2^2 + CB2*
                xSQM2^3) + rA02^3*rSQ2*(12*rSQ2^3 + rSQ2*(168 - 146*CB2 - 
                 13*SB2)*xSQM2^2 + (12 - 11*SB2)*xSQM2^3) - 
             4*rA02^2*rSQ2^2*(12*rSQ2^3 + rSQ2*(152 - 99*CB2 + 2*SB2)*
                xSQM2^2 + 2*(6 - 5*SB2)*xSQM2^3) + 2*rA02*rSQ2^3*
              (32*rSQ2^3 + 3*rSQ2*(128 - 24*CB2 - SB2)*xSQM2^2 + (32 + 3*SB2)*
                xSQM2^3))))/8)/(rSQ2^3*xSQM2^2) + 
     (18*(CB2*rA02*(rA02 - 4*rSQ2)*(2*rA02 + 3*rSQ2) + 
        rMUE2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*SB2)*Phi[rA02, rSQ2, rSQ2])/
      rSQ2))/(rA02*refscale^4*(rA02 - 4*rSQ2)^3) - 
  (6*AtAbs^3*(EAt*EMUE + EAtC*EMUEC)*gt^6*k^2*rMUE*S2B*
    ((LA02 - LSQ2)*rA02^2 - 4*(2 - LA02 + LSQ2)*rSQ2^2 + 
     2*rSQ2*((1 - 4*LA02 + 4*LSQ2)*rA02 + (rA02 + 2*rSQ2)*
        Phi[rA02, rSQ2, rSQ2])))/(refscale^3*(rA02 - 4*rSQ2)^2*rSQ2^2) + 
  (AtAbs^6*gt^6*k^2*(3*(31 - C2B + 48*LQ2 - 44*CB2*(LA02 - LSQ2) - 48*LSQ2)*
      rA02^3*rSQ2 + 432*(1 + C2B - CB2*(LA02 - LSQ2))*rSQ2^4 + 
     4*rA02*rSQ2^3*(107 - 27*C2B + 192*LQ2 + 6*CB2*(1 + 3*LA02 - 3*LSQ2) - 
       192*LSQ2 - 6*SB2) - 4*rA02^4*(2 + 3*LQ2 - 3*(CB2*LA02 + LSQ2*SB2)) - 
     rSQ2^2*(6*(63 - C2B + 96*LQ2 - 80*CB2*(LA02 - LSQ2) - 96*LSQ2)*rA02^2 + 
       144*CB2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2])))/
   (8*rA02*refscale^6*(rA02 - 4*rSQ2)^3*rSQ2^3) + 
  (gt^6*k^2*
    (-(((3*(rA02 - 4*rSQ2)^3*(2*LMUE2*rMUE2*(9*rSQ2^2 + 
             rSQ2*(6*LQ2*rMUE2 - 11*xSQM2) + 6*xSQM2^2) - 
           xSQM2*(6*(1 - 2*LQ2)*rSQ2^2 + xSQM2*(-3*(1 + C2B)*(1 + LQ2)*rA02 + 
               (2 + C2B + 32*LQ2)*rSQ2 - (7 + C2B + 6*LQ2)*xSQM2))))/2 + 
        3*(rA02 - 4*rSQ2)^2*(LSQ2*((3*CB2*rA02 - 2*rSQ2*(6 - SB2))*xSQM2^3 + 
            rSQ2*(((14 - 15*CB2)*rA02 + 4*rSQ2 - 2*(6*rA02 + rSQ2)*SB2)*xSQM2^
                2 - (rA02 - 4*rSQ2)*((9 - 6*LMUE2 + 6*LQ2)*rSQ2^2 - 
                2*xSQM2*((7 - 6*LMUE2 + 6*LQ2)*rSQ2 + (LMUE2 + 6*LQ2)*
                   xSQM2)))) - 2*(rA02 - 4*rSQ2)*rSQ2*(3*rSQ2^2 - 
            6*rSQ2*xSQM2 + 2*xSQM2^2)*(LMUE2^2 + 2*Li21m[rSQ2/rMUE2])))/
       xSQM2^2) + (rA02 - 4*rSQ2)^2*
      (3*((rA02 - 4*rSQ2)*(3*CB2*LA02*rA02 + (9*LQ2^2 + 7*LSQ2^2)*rSQ2) + 
         LA02*rMUE2*(3*rA02 - 2*rSQ2)*SB2) - 3*(5*CB2*rA02*(rA02 - 4*rSQ2) + 
         2*rMUE2*(rA02 + rSQ2)*SB2)*Phi[rA02, rSQ2, rSQ2])))/
   ((rA02 - 4*rSQ2)^3*rSQ2), 
 (-3*AtAbs^3*(EAt*EMUE + EAtC*EMUEC)*gt^6*k^2*rMUE*rMUE2*S2B*
    ((rA02 - 4*rSQ2)*rSQ2*(rA02^2 + 2*rA02*rSQ2 + 36*rSQ2^2) - 
     2*(LA02 - LSQ2)*(rA02 - rSQ2)*(rA02^3 - 10*rA02^2*rSQ2 + 
       30*rA02*rSQ2^2 + 36*rSQ2^3) + 24*rSQ2^2*(rA02^2 - rA02*rSQ2 + 
       3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2]))/(8*rA02*refscale^3*(rA02 - 4*rSQ2)^3*
    rSQ2^3) + 
  (gt^6*k^2*
    ((-(rMUE2*(4*LA02*(CB2*(rA02 - 4*rSQ2)*(5*rA02^2 - 29*rA02*rSQ2 + 18*
                rSQ2^2) + rMUE2*(5*rA02^2 - 41*rA02*rSQ2 + 18*rSQ2^2)*SB2) - 
           ((rA02 - 4*rSQ2)*(10*(1 + C2B)*rA02^2*xSQM2 - 
              rA02*(rSQ2^2*(48 - 59*CB2 + 59*(C2B + SB2)) + 
                rSQ2*(35 - 2*C2B + 59*CB2 - 59*SB2)*xSQM2 - (25 - C2B)*
                 xSQM2^2) + 6*rSQ2*(32*rSQ2^2 - rSQ2*(7 - 15*CB2 + 15*SB2)*
                 xSQM2 - (13 + 3*CB2 - 3*SB2)*xSQM2^2)))/xSQM2))/8 + 
       (LSQ2*rMUE2*(2*(rA02 - 4*rSQ2)^2*rSQ2^2*(6*rSQ2 - 7*xSQM2) + 
           rSQ2*(-(rA02*rSQ2*(184 - 54*CB2 + 41*SB2)) + 
             2*(rA02^2*(19 - 12*CB2 - 5*SB2) + rSQ2^2*(184 - 36*CB2 + 
                 9*SB2)))*xSQM2^2 + (5*CB2*rA02^2 + 
             rSQ2*(-(rA02*(40 - 41*SB2)) + 2*rSQ2*(40 - 9*SB2)))*xSQM2^3) + 
         (rA02 - 4*rSQ2)^2*(-2*LMUE2*rMUE2^3*(6*rSQ2 + 5*xSQM2) + 
           LQ2*rMUE2*xSQM2^2*(-31*rSQ2 + 5*(CB2*rA02 + xSQM2))))/(2*xSQM2^2))/
      rSQ2^2 - (3*rMUE2*(3*CB2*(rA02 - 4*rSQ2)*rSQ2 + rMUE2*(2*rA02 + 3*rSQ2)*
         SB2)*Phi[rA02, rSQ2, rSQ2])/rSQ2))/(rA02 - 4*rSQ2)^2 - 
  (AtAbs^2*gt^6*k^2*
    (((LSQ2*rMUE2*((CB2*rA02*rSQ2^2*(211*rA02^2 - 506*rA02*rSQ2 + 
              120*rSQ2^2) - 108*rMUE2*rSQ2^4*SB2)*xSQM2^2 + 
          24*rA02^2*rSQ2^2*(6*rSQ2^3 + rSQ2*(38 + SB2)*xSQM2^2 + 
            (6 - 5*SB2)*xSQM2^3) - 2*rA02*rSQ2^3*(96*rSQ2^3 + 
            rSQ2*(544 - 9*SB2)*xSQM2^2 + 3*(32 + 3*SB2)*xSQM2^3) - 
          rA02^3*rSQ2*(36*rSQ2^3 - 3*rA02*rSQ2^2*SB2 + 
            xSQM2^2*(-(rA02*(44 - 24*SB2)) + 3*rSQ2*(92 - 13*SB2) - 
              (-36 + 33*SB2)*xSQM2)) + CB2*rA02^4*(-38*rSQ2*xSQM2^2 + 
            3*(rSQ2^3 + xSQM2^3))))/2 + 
       (-2*rA02*(rA02 - 4*rSQ2)^3*(6*LMUE2*rMUE2^3*(rSQ2 + 2*xSQM2) - 
           LQ2*rMUE2*xSQM2^2*(3*(1 + C2B)*rA02 - 52*rSQ2 + 6*xSQM2)) - 
         rMUE2*xSQM2*(4*LA02*(CB2*rA02*(rA02 - 4*rSQ2)*(3*rA02^3 - 35*rA02^2*
                rSQ2 + 143*rA02*rSQ2^2 - 30*rSQ2^3) + 3*rMUE2*(rA02 - rSQ2)*
              (rA02^3 - 10*rA02^2*rSQ2 + 30*rA02*rSQ2^2 + 36*rSQ2^3)*SB2)*
            xSQM2 - (rA02 - 4*rSQ2)*((6*(1 + C2B)*rA02^4 + 216*rMUE2*rSQ2^3*
                SB2)*xSQM2 - rA02^3*(12*rSQ2^2 + rSQ2*(103 + 41*CB2 - 41*SB2)*
                xSQM2 - 16*xSQM2^2) - 2*rA02*rSQ2^2*(96*rSQ2^2 + 7*rSQ2*
                (79 + 9*CB2 - 9*SB2)*xSQM2 - (125 + 3*CB2 - 3*SB2)*xSQM2^2) + 
             rA02^2*rSQ2*(96*rSQ2^2 + rSQ2*(597 + 95*CB2 - 95*SB2)*xSQM2 - 
               (131 - 3*CB2 + 3*SB2)*xSQM2^2))))/8)/(rSQ2^3*xSQM2^2) + 
     (3*rMUE2*((1 + C2B)*rA02*(rA02 - 4*rSQ2)*(6*rA02 + 5*rSQ2) + 
        12*rMUE2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*SB2)*Phi[rA02, rSQ2, rSQ2])/
      (2*rSQ2)))/(rA02*refscale^2*(rA02 - 4*rSQ2)^3) - 
  (AtAbs*(EAt*EMUE + EAtC*EMUEC)*gt^6*k^2*rMUE*rMUE2*S2B*
    ((1 + 4*LA02 - 4*LSQ2)*rA02^2 - 12*(2 - LA02 + LSQ2)*rSQ2^2 + 
     rSQ2*(2*(1 - 17*LA02 + 17*LSQ2)*rA02 + 12*(rA02 + rSQ2)*
        Phi[rA02, rSQ2, rSQ2])))/(2*refscale*(rA02 - 4*rSQ2)^2*rSQ2^2) + 
  (AtAbs^4*gt^6*k^2*rMUE2*(3*(31 - C2B + 48*LQ2 - 44*CB2*(LA02 - LSQ2) - 
       48*LSQ2)*rA02^3*rSQ2 + 432*(1 + C2B + CB2*(-LA02 + LSQ2))*rSQ2^4 + 
     4*rA02*rSQ2^3*(107 - 27*C2B + 192*LQ2 + 6*CB2*(1 + 3*LA02 - 3*LSQ2) - 
       192*LSQ2 - 6*SB2) - 4*rA02^4*(2 + 3*LQ2 - 3*(CB2*LA02 + LSQ2*SB2)) + 
     rSQ2^2*(-6*(63 - C2B + 96*LQ2 - 80*CB2*(LA02 - LSQ2) - 96*LSQ2)*rA02^2 - 
       144*CB2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2])))/
   (8*rA02*refscale^4*(rA02 - 4*rSQ2)^3*rSQ2^3), 
 (-3*AtAbs^3*(EAt*EMUE + EAtC*EMUEC)*gt^6*k^2*rMUE*rMUE2*S2B*
    ((rA02 - 4*rSQ2)*rSQ2*(rA02^2 + 2*rA02*rSQ2 + 36*rSQ2^2) - 
     2*(LA02 - LSQ2)*(rA02 - rSQ2)*(rA02^3 - 10*rA02^2*rSQ2 + 
       30*rA02*rSQ2^2 + 36*rSQ2^3) + 24*rSQ2^2*(rA02^2 - rA02*rSQ2 + 
       3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2]))/(8*rA02*refscale^3*(rA02 - 4*rSQ2)^3*
    rSQ2^3) + (AtAbs^2*gt^6*k^2*rMUE2*
    (((4*LA02*(CB2*rA02*(rA02 - 4*rSQ2)*(3*rA02^3 - 34*rA02^2*rSQ2 + 
             130*rA02*rSQ2^2 - 36*rSQ2^3) + 3*rMUE2*(rA02 - rSQ2)*
            (rA02^3 - 10*rA02^2*rSQ2 + 30*rA02*rSQ2^2 + 36*rSQ2^3)*SB2) + 
         ((rA02 - 4*rSQ2)*(-((6*(1 + C2B)*rA02^4 + rA02^2*rSQ2^2*
                (511 + 121*CB2 - 121*SB2) - 2*rA02^3*rSQ2*(47 + 23*CB2 - 
                 23*SB2) + rSQ2^3*(-6*rA02*(151 + 25*CB2 - 25*SB2) + 
                 216*rMUE2*SB2))*xSQM2) + rA02*(12*(rA02 - 4*rSQ2)^2*rSQ2^2 - 
              (16*rA02^2 + 2*rSQ2^2*(125 + 3*CB2 - 3*SB2) - rA02*rSQ2*
                 (131 - 3*CB2 + 3*SB2))*xSQM2^2)))/xSQM2)/8 + 
       (-(LSQ2*(-(rSQ2*(-(rA02^4*(25 - 19*CB2 - 6*SB2)) - 4*rA02^2*rSQ2^2*
                (192 - 91*CB2 + 30*SB2) + rA02^3*rSQ2*(192 - 122*CB2 + 
                 33*SB2) + rSQ2^3*(2*rA02*(512 - 72*CB2 - 9*SB2) + 
                 108*rMUE2*SB2))*xSQM2^2) + 3*rA02*((rA02 - 4*rSQ2)^3*rSQ2^
                3 + (CB2*rA02^3 - rSQ2*(rA02^2*(12 - 11*SB2) - 8*rA02*rSQ2*
                   (6 - 5*SB2) + 2*rSQ2^2*(32 + 3*SB2)))*xSQM2^3))) + 
         rA02*(rA02 - 4*rSQ2)^3*(3*LMUE2*rMUE2^2*(rSQ2 + 2*xSQM2) - 
           LQ2*xSQM2^2*(-25*rSQ2 + 3*(CB2*rA02 + xSQM2))))/(2*xSQM2^2))/
      rSQ2^3 - (3*((1 + C2B)*rA02*(rA02 - 4*rSQ2)*(2*rA02 + 3*rSQ2) + 
        6*rMUE2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*SB2)*Phi[rA02, rSQ2, rSQ2])/
      rSQ2))/(rA02*refscale^2*(rA02 - 4*rSQ2)^3) - 
  (gt^6*k^2*(((rA02 - 4*rSQ2)^3*((4*LMUE2*rMUE2^3)/xSQM2 - 
         2*LQ2*rMUE2*(CB2*rA02 - 8*rSQ2 + xSQM2)) - 
       rMUE2*(((rA02 - 4*rSQ2)*(LSQ2*(2*rMUE2^2*((1 + C2B)*rA02^2 - 
                rA02*rSQ2*(9 + 7*CB2 - 7*SB2) + 2*rSQ2^2*(13 + 3*CB2 - 
                  3*SB2)) - (rA02 - 4*rSQ2)*rSQ2^2*(2*(59 + 3*C2B)*rSQ2 - 
                rA02*(17 + 5*CB2 + 11*SB2)) - rMUE2*rSQ2*(36*(11 + C2B)*
                 rSQ2^2 - 4*rA02*rSQ2*(35 + 10*CB2 + 6*SB2) + rA02^2*
                 (3 + 15*CB2 + 17*SB2))) - LA02*(rA02 - 6*rSQ2)*
             ((1 + C2B)*(rA02 - 4*rSQ2)*(2*rA02 + rSQ2) + 4*rMUE2*(rA02 - 
                rSQ2)*SB2)*xSQM2))/(2*xSQM2) + 
         ((rA02 - 4*rSQ2)^2*(4*(1 + C2B)*rA02^2 - rA02*(2*(17 + 5*C2B)*rSQ2 + 
              rMUE2*(13 + 2*CB2 - 2*SB2)) + 12*rSQ2*((10 - C2B)*rSQ2 - 
              (4 + C2B)*xSQM2)))/4))/rSQ2^2 + 
     (3*rMUE2*(rA02 - 4*rSQ2)*((1 + C2B)*rA02*(rA02 - 5*rSQ2) + 
        2*rSQ2*((3 + C2B)*rSQ2 - (1 - C2B)*xSQM2))*Phi[rA02, rSQ2, rSQ2])/
      rSQ2))/(rA02 - 4*rSQ2)^3 + (AtAbs*(EAt*EMUE + EAtC*EMUEC)*gt^6*k^2*rMUE*
    rMUE2*S2B*((1 - 14*LA02 + 14*LSQ2)*rA02^2 + 60*(2 - LA02 + LSQ2)*rSQ2^2 + 
     rSQ2*(-2*(17 - 55*LA02 + 55*LSQ2)*rA02 - 12*(2*rA02 + 5*rSQ2)*
        Phi[rA02, rSQ2, rSQ2])))/(8*refscale*(rA02 - 4*rSQ2)^2*rSQ2^2) + 
  (AtAbs^4*gt^6*k^2*rMUE2*(3*(31 - C2B + 48*LQ2 - 44*CB2*(LA02 - LSQ2) - 
       48*LSQ2)*rA02^3*rSQ2 + 432*(1 + C2B + CB2*(-LA02 + LSQ2))*rSQ2^4 + 
     4*rA02*rSQ2^3*(107 - 27*C2B + 192*LQ2 + 6*CB2*(1 + 3*LA02 - 3*LSQ2) - 
       192*LSQ2 - 6*SB2) - 4*rA02^4*(2 + 3*LQ2 - 3*(CB2*LA02 + LSQ2*SB2)) + 
     rSQ2^2*(-6*(63 - C2B + 96*LQ2 - 80*CB2*(LA02 - LSQ2) - 96*LSQ2)*rA02^2 - 
       144*CB2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2])))/
   (8*rA02*refscale^4*(rA02 - 4*rSQ2)^3*rSQ2^3), 
 (AtAbs^4*gt^6*k^2*rMUE2*(((EAtC^2*EMUEC^2*rA02*(rA02 - 4*rSQ2)^3)/4 + 
       (EAt^2*EMUE^2*(3*(39 - C2B + 48*LQ2 - 44*CB2*(LA02 - LSQ2) - 48*LSQ2)*
           rA02^3*rSQ2 - 6*(79 - C2B + 96*LQ2 - 80*CB2*(LA02 - LSQ2) - 
            96*LSQ2)*rA02^2*rSQ2^2 + 432*(1 + C2B + CB2*(-LA02 + LSQ2))*
           rSQ2^4 + 4*rA02*rSQ2^3*(139 - 27*C2B + 192*LQ2 + 
            6*CB2*(1 + 3*LA02 - 3*LSQ2) - 192*LSQ2 - 6*SB2) - 
          2*rA02^4*(5 + 6*LQ2 - 6*(CB2*LA02 + LSQ2*SB2))))/8)/rSQ2^3 - 
     (18*CB2*EAt^2*EMUE^2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*
       Phi[rA02, rSQ2, rSQ2])/rSQ2))/(rA02*refscale^4*(rA02 - 4*rSQ2)^3) - 
  (3*AtAbs^3*EAt*EMUE*(1 + EAt^2*EMUE^2)*gt^6*k^2*rMUE*rMUE2*S2B*
    ((rA02 - 4*rSQ2)*rSQ2*(rA02^2 + 2*rA02*rSQ2 + 36*rSQ2^2) - 
     2*(LA02 - LSQ2)*(rA02 - rSQ2)*(rA02^3 - 10*rA02^2*rSQ2 + 
       30*rA02*rSQ2^2 + 36*rSQ2^3) + 24*rSQ2^2*(rA02^2 - rA02*rSQ2 + 
       3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2]))/(8*rA02*refscale^3*(rA02 - 4*rSQ2)^3*
    rSQ2^3) - (AtAbs^2*gt^6*k^2*rMUE2*
    ((((rA02 - 4*rSQ2)*(6*rA02*(rA02 - 4*rSQ2)*rSQ2*
            (2*EAtC^2*EMUEC^2*(rA02 - 4*rSQ2)*rSQ2 + EAt^2*EMUE^2*
              ((1 + C2B)*rA02^2 - 3*(4 + C2B)*rA02*rSQ2 + 2*(19 + C2B)*
                rSQ2^2)) - rMUE2*(14*EAtC^2*EMUEC^2*rA02*(rA02 - 4*rSQ2)^2*
              rSQ2 + EAt^2*EMUE^2*(6*(1 + C2B)*rA02^4 + rA02^2*rSQ2^2*
                (305 + 87*CB2 - 87*SB2) - 2*rA02*rSQ2^3*(251 + 21*CB2 - 
                 21*SB2) - 14*rA02^3*rSQ2*(5 + 3*CB2 - 3*SB2) - 216*rSQ2^4*
                SB2)) + rMUE2^2*(2*EAtC^2*EMUEC^2*rA02*(rA02 - 4*rSQ2)^2 + 
             EAt^2*EMUE^2*(14*rA02^3 + 2*rA02*rSQ2^2*(109 + 3*CB2 - 3*SB2) - 
               216*rSQ2^3*SB2 - rA02^2*rSQ2*(115 - 3*CB2 + 3*SB2)))) - 
         6*EAt^2*EMUE^2*LA02*((1 + C2B)*rA02*(rA02 - 4*rSQ2)*
            (rA02^3 - 10*rA02^2*rSQ2 + 34*rA02*rSQ2^2 - 4*rSQ2^3) + 
           2*rMUE2*(rA02 - rSQ2)*(rA02^3 - 10*rA02^2*rSQ2 + 30*rA02*rSQ2^2 + 
             36*rSQ2^3)*SB2)*xSQM2)/(8*xSQM2) + 
       (EAt^2*EMUE^2*((3*rA02*(rA02 - 4*rSQ2)^3*
            (LQ2*xSQM2^2*(CB2*rA02 - 7*rSQ2 + xSQM2) - LMUE2*rMUE2^2*
              (rSQ2 + 2*xSQM2)))/2 - (3*LSQ2*(72*rMUE2*rSQ2^4*SB2*xSQM2^2 - 
             rA02^4*(rSQ2^3*(2 + 3*CB2 - 3*(C2B + SB2)) + (7 - 3*C2B)*rSQ2*
                xSQM2^2 + (1 + C2B)*xSQM2^3) + rA02^3*rSQ2*(24*rSQ2^3 + rSQ2*
                (81 - 4*C2B - 33*CB2 + 33*SB2)*xSQM2^2 + (13 + 11*CB2 - 
                 11*SB2)*xSQM2^3) - 4*rA02^2*rSQ2^2*(24*rSQ2^3 + rSQ2*
                (87 + C2B - 30*CB2 + 30*SB2)*xSQM2^2 + 2*(7 + 5*CB2 - 5*SB2)*
                xSQM2^3) + 2*rA02*rSQ2^3*(64*rSQ2^3 + 5*(49 - C2B)*rSQ2*
                xSQM2^2 + (67 - 3*CB2 + 3*SB2)*xSQM2^3)))/4))/xSQM2^2)/
      rSQ2^3 + (3*EAt^2*EMUE^2*((1 + C2B)*rA02*(rA02 - 4*rSQ2)*
         (2*rA02 + rSQ2) + 6*rMUE2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*SB2)*
       Phi[rA02, rSQ2, rSQ2])/rSQ2))/(rA02*refscale^2*(rA02 - 4*rSQ2)^3) - 
  (3*AtAbs*EAt*EMUE*gt^6*k^2*rMUE*rMUE2*S2B*((1 + 2*LA02 - 2*LSQ2)*rA02^2 - 
     4*(2 - LA02 + LSQ2)*rSQ2^2 + rSQ2*(-2*(1 + 9*LA02 - 9*LSQ2)*rA02 + 
       4*(2*rA02 + rSQ2)*Phi[rA02, rSQ2, rSQ2])))/
   (4*refscale*(rA02 - 4*rSQ2)^2*rSQ2^2), 
 (3*AtAbs^2*(1 + EAt^2*EMUE^2)*gt^6*k^2*rMUE2^2*S2B*
    ((rA02 - 4*rSQ2)*rSQ2*(rA02^2 + 2*rA02*rSQ2 + 36*rSQ2^2) - 
     2*(LA02 - LSQ2)*(rA02 - rSQ2)*(rA02^3 - 10*rA02^2*rSQ2 + 
       30*rA02*rSQ2^2 + 36*rSQ2^3) + 24*rSQ2^2*(rA02^2 - rA02*rSQ2 + 
       3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2]))/(8*rA02*refscale^2*(rA02 - 4*rSQ2)^3*
    rSQ2^3) + (AtAbs*EAt*EMUE*gt^6*k^2*rMUE*rMUE2*
    ((((3*LSQ2*(-(rMUE2^3*((1 + C2B)*rA02^4 + 36*(1 - C2B)*rSQ2^4 - rA02^3*
                rSQ2*(13 + 11*CB2 - 11*SB2) + 8*rA02^2*rSQ2^2*(7 + 5*CB2 - 
                 5*SB2) - 2*rA02*rSQ2^3*(67 - 3*CB2 + 3*SB2))) + 
            rMUE2^2*rSQ2*((9 + C2B)*rA02^4 + 2*rA02^2*rSQ2^2*(229 + 21*CB2 - 
                21*SB2) - rA02^3*rSQ2*(109 + 9*CB2 - 9*SB2) + 
              144*rSQ2^4*SB2 - 4*rA02*rSQ2^3*(193 - 5*CB2 + 5*SB2)) + 
            rA02*(rA02 - 4*rSQ2)*rSQ2^3*((9 - C2B)*rA02^2 + 2*(79 - C2B)*rSQ2^
                2 - rA02*rSQ2*(71 - 9*CB2 + 9*SB2)) - rMUE2*rSQ2^2*
             ((15 - C2B)*rA02^4 + 36*(1 - C2B)*rSQ2^4 + 4*rA02^2*rSQ2^2*(
                187 - 9*CB2 + 9*SB2) - 2*rA02*rSQ2^3*(571 - 11*CB2 + 
                11*SB2) - rA02^3*rSQ2*(179 - 15*CB2 + 15*SB2))))/4 + 
         (3*rA02*(rA02 - 4*rSQ2)^3*(LQ2*xSQM2^2*(CB2*rA02 - 6*rSQ2 + xSQM2) - 
            LMUE2*rMUE2^2*(rSQ2 + 2*xSQM2)))/2)/xSQM2^2 - 
       (6*LA02*((1 + C2B)*rA02*(rA02 - 4*rSQ2)*(rA02^3 - 9*rA02^2*rSQ2 + 
             25*rA02*rSQ2^2 - 2*rSQ2^3) + 2*rMUE2*(rA02 - rSQ2)*
            (rA02^3 - 10*rA02^2*rSQ2 + 30*rA02*rSQ2^2 + 36*rSQ2^3)*SB2)*
          xSQM2 - (rA02 - 4*rSQ2)*((6*(1 + C2B)*rA02^4 + 216*rMUE2*rSQ2^3*
              SB2)*xSQM2 - rA02^3*(12*rSQ2^2 + rSQ2*(79 + 45*CB2 - 45*SB2)*
              xSQM2 - 16*xSQM2^2) - 2*rA02*rSQ2^2*(96*rSQ2^2 + 
             rSQ2*(281 + 15*CB2 - 15*SB2)*xSQM2 - (125 + 3*CB2 - 3*SB2)*
              xSQM2^2) + rA02^2*rSQ2*(96*rSQ2^2 + rSQ2*(365 + 87*CB2 - 87*
                SB2)*xSQM2 - (131 - 3*CB2 + 3*SB2)*xSQM2^2)))/(8*xSQM2))/
      rSQ2^3 + (3*(2*(1 + C2B)*rA02^3 + 36*rMUE2*rSQ2^2*SB2 - 
        4*rA02*rSQ2*(rSQ2*(1 + C2B + 3*SB2) - 3*SB2*xSQM2) - 
        rA02^2*(rSQ2*(7*(1 + C2B) - 12*SB2) + 12*SB2*xSQM2))*
       Phi[rA02, rSQ2, rSQ2])/(2*rSQ2)))/(rA02*refscale*(rA02 - 4*rSQ2)^3) + 
  (3*gt^6*k^2*rMUE2^2*S2B*((1 + 2*LA02 - 2*LSQ2)*rA02^2 - 
     4*(2 - LA02 + LSQ2)*rSQ2^2 + rSQ2*(-2*(1 + 9*LA02 - 9*LSQ2)*rA02 + 
       4*(2*rA02 + rSQ2)*Phi[rA02, rSQ2, rSQ2])))/
   (8*(rA02 - 4*rSQ2)^2*rSQ2^2) - 
  (AtAbs^3*gt^6*k^2*rMUE*rMUE2*(EAtC^3*EMUEC^3*rA02*(rA02 - 4*rSQ2)^3 + 
     EAt*EMUE*(3*((35 - C2B + 48*LQ2 - 44*CB2*(LA02 - LSQ2) - 48*LSQ2)*rA02^3*
          rSQ2 - 2*(71 - C2B + 96*LQ2 - 80*CB2*(LA02 - LSQ2) - 96*LSQ2)*
          rA02^2*rSQ2^2 + 4*(41 - 7*C2B + 6*CB2*LA02 + 64*LQ2 + 
           (-64 - 6*CB2)*LSQ2)*rA02*rSQ2^3 + 
         144*(1 + C2B + CB2*(-LA02 + LSQ2))*rSQ2^4 - 
         rA02^4*(3 + 4*LQ2 - 4*(CB2*LA02 + LSQ2*SB2))) - 
       144*CB2*rSQ2^2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*
        Phi[rA02, rSQ2, rSQ2])))/(8*rA02*refscale^3*(rA02 - 4*rSQ2)^3*
    rSQ2^3), (3*gt^6*k^2*rMUE2*S2B*((1 - 3*LA02 + 3*LSQ2)*rA02 - 
     2*(2 - LA02 + LSQ2)*rSQ2 + 2*(rA02 + rSQ2)*Phi[rA02, rSQ2, rSQ2]))/
   (2*(rA02 - 4*rSQ2)*rSQ2) + (3*AtAbs^4*(1 + EAt^2*EMUE^2)*gt^6*k^2*rMUE2*
    S2B*((rA02 - 4*rSQ2)*rSQ2*(rA02^2 + 2*rA02*rSQ2 + 36*rSQ2^2) - 
     2*(LA02 - LSQ2)*(rA02 - rSQ2)*(rA02^3 - 10*rA02^2*rSQ2 + 
       30*rA02*rSQ2^2 + 36*rSQ2^3) + 24*rSQ2^2*(rA02^2 - rA02*rSQ2 + 
       3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2]))/(8*rA02*refscale^4*(rA02 - 4*rSQ2)^3*
    rSQ2^3) + (AtAbs*EAt*EMUE*gt^6*k^2*rMUE*
    ((3*((rA02 - 4*rSQ2)*xSQM2*(2*rMUE2^2*rSQ2*(29 + 7*CB2 - 7*SB2) - 
          8*rSQ2^3*(19 + 3*CB2 - 3*SB2) + rSQ2^2*(10*(3 + C2B)*rMUE2 + 
            2*rA02*(8 + 15*CB2 - 15*(C2B + SB2))) - rA02*xSQM2*
           (6*(1 + C2B)*rA02 - (63 + 31*C2B)*rSQ2 + (17 + C2B)*xSQM2)) - 
        2*LSQ2*(rA02^2*(rSQ2^3*(8 + 3*CB2 - 3*(C2B + SB2)) - 
            rSQ2^2*(4 + 9*CB2 - 9*(C2B + SB2))*xSQM2 + 
            rSQ2*(28 - 9*C2B - 5*CB2 + 5*SB2)*xSQM2^2 + 3*(1 + C2B)*
             xSQM2^3) - rA02*rSQ2*(64*rSQ2^3 - 32*rSQ2^2*xSQM2 + 
            rSQ2*(261 - 4*C2B - 69*CB2 + 69*SB2)*xSQM2^2 + 
            (25 + 23*CB2 - 23*SB2)*xSQM2^3) + 2*rSQ2^2*(64*rSQ2^3 - 
            32*rSQ2^2*xSQM2 + rSQ2*(283 + 2*C2B - 21*CB2 + 21*SB2)*xSQM2^2 + 
            (41 + 7*CB2 - 7*SB2)*xSQM2^3)) + 
        2*(LA02*((1 + C2B)*(rA02 - 4*rSQ2)*(3*rA02^2 - 23*rA02*rSQ2 + 
              6*rSQ2^2) + 2*rMUE2*(rA02 - 7*rSQ2)*(3*rA02 - 2*rSQ2)*SB2)*
           xSQM2^2 + (rA02 - 4*rSQ2)^2*(4*LMUE2*rMUE2^2*(2*rSQ2 + 3*xSQM2) - 
            LQ2*xSQM2^2*(3*(1 + C2B)*rA02 - 52*rSQ2 + 6*xSQM2)))))/
      (8*rSQ2^2*xSQM2^2) + (3*((1 + C2B)*(rA02 - 4*rSQ2)*(4*rA02 + 3*rSQ2) + 
        2*rMUE2*(2*rA02 + 7*rSQ2)*SB2)*Phi[rA02, rSQ2, rSQ2])/(2*rSQ2)))/
   (refscale*(rA02 - 4*rSQ2)^2) - 
  (AtAbs^3*gt^6*k^2*rMUE*
    (((12*EAt*EMUE*LA02*(CB2*rA02*(rA02 - 4*rSQ2)*(rA02^3 - 14*rA02^2*rSQ2 + 
             66*rA02*rSQ2^2 - 20*rSQ2^3) + rMUE2*(rA02 - rSQ2)*
            (rA02^3 - 10*rA02^2*rSQ2 + 30*rA02*rSQ2^2 + 36*rSQ2^3)*SB2)*
          xSQM2 + (rA02 - 4*rSQ2)*(EAtC^3*EMUEC^3*rA02*rMUE2*
            (rA02 - 4*rSQ2)^2*xSQM2 + 3*EAt*EMUE*(4*rA02*(rA02 - 4*rSQ2)^2*
              rSQ2^2 - (2*(1 + C2B)*rA02^4 + rA02^2*rSQ2^2*(245 - 2*C2B + 
                 45*CB2 - 45*SB2) - 2*rA02*rSQ2^3*(239 + 2*C2B + 39*CB2 - 
                 39*SB2) - rA02^3*rSQ2*(39 + 14*CB2 - 14*SB2) + 72*rSQ2^4*
                SB2)*xSQM2 - (5*rA02^3 - (41 - C2B)*rA02^2*rSQ2 + 2*
                (39 + C2B)*rA02*rSQ2^2 - 72*rSQ2^3*SB2)*xSQM2^2)))/
        (8*xSQM2) - (EAt*EMUE*((3*rA02*(rA02 - 4*rSQ2)^3*
            (LQ2*xSQM2^2*((1 + C2B)*rA02 - 22*rSQ2 + 2*xSQM2) - 
             2*LMUE2*rMUE2^2*(rSQ2 + 2*xSQM2)))/4 - 
          (3*LSQ2*(36*rMUE2*rSQ2^4*SB2*xSQM2^2 - rA02^4*(rSQ2^3 + rSQ2*
                (17 - 15*CB2 - 8*SB2)*xSQM2^2 + CB2*xSQM2^3) + 
             rA02^3*rSQ2*(12*rSQ2^3 + rSQ2*(120 - 98*CB2 - 13*SB2)*xSQM2^2 + 
               (12 - 11*SB2)*xSQM2^3) - 4*rA02^2*rSQ2^2*(12*rSQ2^3 + rSQ2*
                (104 - 63*CB2 + 2*SB2)*xSQM2^2 + 2*(6 - 5*SB2)*xSQM2^3) + 
             2*rA02*rSQ2^3*(32*rSQ2^3 + rSQ2*(256 - 40*CB2 - 3*SB2)*xSQM2^2 + 
               (32 + 3*SB2)*xSQM2^3)))/2))/xSQM2^2)/rSQ2^3 - 
     (3*EAt*EMUE*((1 + C2B)*rA02*(rA02 - 4*rSQ2)*(4*rA02 + 5*rSQ2) + 
        6*rMUE2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*SB2)*Phi[rA02, rSQ2, rSQ2])/
      rSQ2))/(rA02*refscale^3*(rA02 - 4*rSQ2)^3) + 
  (3*AtAbs^2*gt^6*k^2*rMUE2*S2B*
    ((1 + (10 + 8*EAt^2*EMUE^2)*LA02 - 2*(5 + 4*EAt^2*EMUE^2)*LSQ2)*rA02^2 - 
     4*(9 + 8*EAt^2*EMUE^2)*(2 - LA02 + LSQ2)*rSQ2^2 + 
     rSQ2*(2*(7 - 41*LA02 + 41*LSQ2 + 8*EAt^2*EMUE^2*(1 - 4*LA02 + 4*LSQ2))*
        rA02 + 4*((6 + 4*EAt^2*EMUE^2)*rA02 + (9 + 8*EAt^2*EMUE^2)*rSQ2)*
        Phi[rA02, rSQ2, rSQ2])))/(8*refscale^2*(rA02 - 4*rSQ2)^2*rSQ2^2) - 
  (AtAbs^5*EAt*EMUE*gt^6*k^2*rMUE*
    (3*(31 - C2B + 48*LQ2 - 44*CB2*(LA02 - LSQ2) - 48*LSQ2)*rA02^3*rSQ2 + 
     432*(1 + C2B + CB2*(-LA02 + LSQ2))*rSQ2^4 + 
     4*rA02*rSQ2^3*(107 - 27*C2B + 192*LQ2 + 6*CB2*(1 + 3*LA02 - 3*LSQ2) - 
       192*LSQ2 - 6*SB2) - 4*rA02^4*(2 + 3*LQ2 - 3*(CB2*LA02 + LSQ2*SB2)) + 
     rSQ2^2*(-6*(63 - C2B + 96*LQ2 - 80*CB2*(LA02 - LSQ2) - 96*LSQ2)*rA02^2 - 
       144*CB2*(rA02^2 - rA02*rSQ2 + 3*rSQ2^2)*Phi[rA02, rSQ2, rSQ2])))/
   (8*rA02*refscale^5*(rA02 - 4*rSQ2)^3*rSQ2^3)}

